High Metal Content of Highly Accreting Quasars: Analysis of an Extended Sample

We present an analysis of UV spectra of quasars at intermediate redshifts believed to belong to the extreme Population A (xA), aimed to estimate the chemical abundances of the broad line emitting gas. We follow the approach described in a previous work extending the sample to 42 sources. Our aim is to test the robustness of the analysis carried out previously, as well as to confirm the two most intriguing results of this investigation: evidence of very high solar metallicities, and deviation of the relative abundance of elements with respect to solar values. The basis of our analysis is multi-component fits in three regions of the spectra centered at 1900, 1550 and 1400 A in order to deblend the broad components of AlIII1860, CIII]1909, CIV1549, HeII1640, and SiIV1397+OIV]1402 and their blue excess. By comparing the observed flux ratios of these components with the same ratios predicted by photoionization code CLOUDY we found that the virialized gas (broad components) presents a metallicity Z higher than 10Z$_\odot$. For non-virialized clouds we derive a lower limit to the metallicity around $\sim$ 5Z$_\odot$ under the assumption of chemical composition proportional to the solar one, confirming the previous results. We especially rely on the ratios between metal lines and HeII1640. This allowed us to confirm systematic differences in the solar-scaled metallicity derived from the lines of Aluminium and Silicon, and of Carbon, with the first being a factor 2 higher. For luminous quasars accreting at high rates, high Z values are likely, but that Z scaled values are affected by the possible pollution due to highly-enriched gas associated with the circumnuclear star formation. The high-Z values suggest a complex process involving nuclear and circumnuclear star formation, interaction between nuclear compact objects and accretion disk, possibly with the formation of accretion-modified stars.

==> fwhmshiftciv.mac <==
fwhmshiftciv
   add_ctype grey 125 125 125
   add_ctype orange 255 165   0
   expand 1.5 lweight 3 define TeX_strings 1
   location 4000 31000 3500 31000
   notation -5 5 -5 5
   ctype default erase
   data civphys.txt
   
   lines 1 31
   read f 11
   
   read c 10
   limits 3000 13500 -7000 1000
   box
   expand 3 ctype blue
   ptype 30 3
   points f c 
   ctype default
   ptype 30 0
   points f c 
   expand 1.5
   xlabel FWHM CIV [km s^{-1}]
   ylabel c(\frac{1}{2}) [km s^{-1}]
   set x=1000,20000,10
   lsq f c x y rms
   connect x y
   echo $a $sig_a $b $sig_b
   rxy f c cc
   echo $cc
   spear f c sp t
   echo $sp $t

   lines 32 33 
   read jlabel 1.s
   read l 3
   read lv 4
   
   set dl = l - lv
   read f 11
   read c 10
    expand 3 ctype cyan
   ptype 30 3
   points f c 
   ctype default
   ptype 30 0
   points f c 
   expand 1.5
   set f1= f +1000
   alpha_poi f1 c jlabel
   
 lines 34 34 
 read jlabel 1.s
 read l 3
 read lv 4
 
 set dl = l - lv
 read f 11
 read c 10
  expand 3 ctype orange
 ptype 30 3
 points f c 
 ctype default
 ptype 30 0
 points f c 
 expand 1.5
 set f1= f +1000
 alpha_poi f1 c jlabel
 
 lines 35 36 
 read jlabel 1.s
 read l 3
 read lv 4
 
 set dl = l - lv
 read f 11
 read c 10
  expand 3 ctype red
 ptype 30 3
 points f c 
 ctype default
 ptype 30 0
 points f c 
 expand 1.5
 set f1= f +1000
 alpha_poi f1 c jlabel
 

 ltype 4 relocate 0 -10000 draw 0 2000
 ltype 4 relocate -0.5 -1 draw 2 0
 ltype 0





dlshiftciv
   add_ctype grey 125 125 125
   add_ctype orange 255 165   0
   expand 1.5 lweight 3 define TeX_strings 1
   location 4000 31000 3500 31000
   notation -5 5 -5 5
   ctype default erase
   data civphys.txt
   lines 1 31
   read jlabel 1.s
   read l 3
   read lv 4
   
   set dl = l - lv
   
   read c 10
   limits -0.5 1.8 -6000 1000
   ctype grey
   shade_box 100 -0.2 -6000 0.2 1000
   ctype default
   box
   expand 3 ctype blue
   ptype 30 3
   points dl c 
   ctype default
   ptype 30 0
   points dl c 
   expand 1.5
   set dl1= dl +0.2
   #alpha_poi dl1 c jlabel
   xlabel log L - log L_{vir} [erg s^{-1}]
   ylabel c(\frac{1}{2}) [km s^{-1}]
   set x=-3.,2,0.02
   lsq dl c x y rms
   connect x y
   echo $a $sig_a $b $sig_b
   rxy dl c cc
   echo $cc
   spear dl c sp t
   echo $sp $t   
   
   lines 32 33 
   read jlabel 1.s
   read l 3
   read lv 4
   
   set dl = l - lv
   
   read c 10
    expand 3 ctype cyan
   ptype 30 3
   points dl c 
   ctype default
   ptype 30 0
   points dl c 
   expand 1.5
   set dl1= dl +0.2
   alpha_poi dl1 c jlabel
   
   lines 34 34 
   read jlabel 1.s
   read l 3
   read lv 4
   
   set dl = l - lv
   
   read c 10
   expand 3 ctype orange
   ptype 30 3
   points dl c 
   ctype default
   ptype 30 0
   points dl c 
   expand 1.5
   set dl1= dl +0.2
   alpha_poi dl1 c jlabel
   
   lines 34 34 
   read jlabel 1.s
   read l 3
   read lv 4
   
   set dl = l - lv
   
   read c 10
   expand 3 ctype orange
   ptype 30 3
   points dl c 
   ctype default
   ptype 30 0
   points dl c 
   expand 1.5
   set dl1= dl +0.2
   alpha_poi dl1 c jlabel
   
   lines 35 36 
   read jlabel 1.s
   read l 3
   read lv 4
   
   set dl = l - lv
   
   read c 10
   expand 3 ctype red
   ptype 30 3
   points dl c 
   ctype default
   ptype 30 0
   points dl c 
   expand 1.5
   set dl1= dl +0.2
   alpha_poi dl1 c jlabel
   ltype 4 relocate 0 -10000 draw 0 2000
   ltype 4 relocate -0.5 -1 draw 2 0
   ltype 0
   
stsy  
